4D-Var using Hessian approximation and backpropagation applied to automatically-differentiable numerical and machine learning models

Constraining a numerical weather prediction (NWP) model with observations via 4D variational (4D-Var) data assimilation is often difficult to implement in practice due to the need to develop and maintain a software-based tangent linear model and adjoint model. One of the most common 4D-Var algorithms uses an incremental update procedure, which has been shown to be an approximation of the Gauss-Newton method. Here we demonstrate that when using a forecast model that supports automatic differentiation, an efficient and in some cases more accurate alternative approximation of the Gauss-Newton method can be applied by combining backpropagation of errors with Hessian approximation. This approach can be used with either a conventional numerical model implemented within a software framework that supports automatic differentiation, or a machine learning (ML) based surrogate model. We test the new approach on a variety of Lorenz-96 and quasi-geostrophic models. The results indicate potential for a deeper integration of modeling, data assimilation, and new technologies in a next-generation of operational forecast systems that leverage weather models designed to support automatic differentiation.

==> anc/ds02.csv <==
experiment,system_dim,num_obs,obs_sd,learning_rate,lr_decay
l96_system_dim,6,3,0.5,0.608662815769911,0.826988555422004
l96_system_dim,20,10,0.5,0.364314616377369,0.171128587461856
l96_system_dim,36,18,0.5,0.519577902074399,0.961128407173372
l96_system_dim,72,36,0.5,0.475346235008724,0.16727002740443
l96_system_dim,144,72,0.5,0.352376431010167,0.815560345401451
l96_system_dim,256,128,0.5,0.968895314704964,0.177565584385888
l96_obs_error,36,6,0.1,0.32650076978191,0.897900354351562
l96_obs_error,36,12,0.1,0.479113295331273,0.217579756385757
l96_obs_error,36,18,0.1,0.970738992534944,0.183000530066487
l96_obs_error,36,24,0.1,0.41788991613964,0.879495835227321
l96_obs_error,36,30,0.1,0.484486610143303,0.407652999107639
l96_obs_error,36,36,0.1,0.391408210472753,0.424477797969278
l96_obs_error,36,6,0.2,0.39745429581977,0.229211468832329
l96_obs_error,36,12,0.2,0.457996080273653,0.105697521503277
l96_obs_error,36,18,0.2,0.804678302872948,0.29401793236638
l96_obs_error,36,24,0.2,0.469958346258641,0.110319957489475
l96_obs_error,36,30,0.2,0.251047745794411,0.582519174946313
l96_obs_error,36,36,0.2,0.199046377284634,0.377321888030033
l96_obs_error,36,6,0.3,0.170119843935723,0.959896701066273
l96_obs_error,36,12,0.3,0.344027313568617,0.313693176269328
l96_obs_error,36,18,0.3,0.357402059159845,0.583405397263416
l96_obs_error,36,24,0.3,0.467816584619301,0.259865619733188
l96_obs_error,36,30,0.3,0.113663211641665,0.985179165991245
l96_obs_error,36,36,0.3,0.216430593702634,0.208639175567606
l96_obs_error,36,6,0.4,0.311485073840998,0.761788633009257
l96_obs_error,36,12,0.4,0.38105225018759,0.310496547107849
l96_obs_error,36,18,0.4,0.540910989568981,0.194106594471545
l96_obs_error,36,24,0.4,0.406518045590611,0.170608035325186
l96_obs_error,36,30,0.4,0.174307496792636,0.418349524153985
l96_obs_error,36,36,0.4,0.204049107165203,0.389988739098046
l96_obs_error,36,6,0.5,0.924105389588943,0.116742527644097
l96_obs_error,36,12,0.5,0.536831659697208,0.114055093281981
l96_obs_error,36,18,0.5,0.481743977273224,0.941252181378732
l96_obs_error,36,24,0.5,0.511285961686101,0.889774224972293
l96_obs_error,36,30,0.5,0.229409118481814,0.310612590922208
l96_obs_error,36,36,0.5,0.101959488126469,0.718754277650221
l96_obs_error,36,6,0.75,0.63229806398687,0.152526164638053
l96_obs_error,36,12,0.75,0.481578818699258,0.537091634023184
l96_obs_error,36,18,0.75,0.465956428272888,0.226906177897234
l96_obs_error,36,24,0.75,0.367429752787644,0.898860301968323
l96_obs_error,36,30,0.75,0.138608202887524,0.74535687307132
l96_obs_error,36,36,0.75,0.137996683832129,0.143255641640894
l96_obs_error,36,6,1,0.428915370094424,0.880931666449143
l96_obs_error,36,12,1,0.728074086446768,0.181902369064217
l96_obs_error,36,18,1,0.525532237633367,0.893292248276496
l96_obs_error,36,24,1,0.553131925386935,0.416000006101622
l96_obs_error,36,30,1,0.15398411605418,0.460311938562906
l96_obs_error,36,36,1,0.111884034596502,0.616691070413117
l96_obs_error,36,6,1.5,0.237021434779967,0.284214246925842
l96_obs_error,36,12,1.5,0.382206925307033,0.431319487280869
l96_obs_error,36,18,1.5,0.323711090960196,0.307001971401145
l96_obs_error,36,24,1.5,0.116709810952519,0.615873808559314
l96_obs_error,36,30,1.5,0.100582188580688,0.68497421373948
l96_obs_error,36,36,1.5,0.189208082334339,0.348046422332756
l96_obs_error,36,6,2,0.523190357237866,0.406819750174355
l96_obs_error,36,12,2,0.405475726622533,0.702827158262627
l96_obs_error,36,18,2,0.309029517991253,0.714713998799309
l96_obs_error,36,24,2,0.181577862577312,0.738393943285838
l96_obs_error,36,30,2,0.134905572507099,0.551064971972281
l96_obs_error,36,36,2,0.108467457769513,0.569430591789902
pyqg,512,256,NA,0.592189193802644,0.515839861068171
pyqg,1152,576,NA,0.629619982656342,0.27213978927316
pyqg,2048,1024,NA,0.953405056138092,0.100095163313857
pyqg,8192,4096,NA,0.5,0.5
qgs,20,10,NA,0.019,0.875

